TRCF: Temporal-Reference Complementary Forecasting for Irregular Multivariate Time Series

Irregular multivariate time series forecasting supports healthcare monitoring, environmental analysis, and activity recognition. Channel-independent (CI) approaches capture each variable's temporal patterns but do not explicitly use observations from other variables. Channel-dependent (CD) modeling exploits relationships among variables, yet asynchronous measurements make these relationships difficult to learn. Incorporating cross-variable information while preserving each variable's irregular history therefore remains a key challenge. We propose Temporal-Reference Complementary Forecasting (TRCF), a framework that augments a compact CI forecaster with a complementary CD branch. ANCHOR aggregates observed values and timestamps at shared temporal locations, retaining observation support to form compact CI features. BRIDGE constructs complementary features through history completion. It first estimates each variable's historical values from its own observations, then uses differences between other variables' observed and estimated values at nearby times to correct missing entries. The completed history preserves observed values and is encoded to supply context alongside the direct CI representation. Finally, the two representations are fused, combined with the query-time embedding, and passed to a shallow multilayer perceptron for forecasting. Experiments on four real-world datasets show that TRCF achieves the lowest mean squared error and mean absolute error in the main benchmark comparison, while reducing measured peak inference memory by 17.28% to 87.98% relative to APN.

==> rebuild.py <==
from pathlib import Path
import os, shutil, subprocess
p=Path(__file__).resolve().parent
b=p/'build'; b.mkdir(exist_ok=True)
def tool(name):
    found=shutil.which(name)
    return found or str(Path('/Library/TeX/texbin')/name)
env=os.environ.copy()
env['BIBINPUTS']=str(p)+os.pathsep+env.get('BIBINPUTS','')
env['BSTINPUTS']=str(p)+os.pathsep+env.get('BSTINPUTS','')
steps=[('pdflatex',['-interaction=nonstopmode','-halt-on-error','-output-directory=build','main.tex'],p),('bibtex',['main'],b),('pdflatex',['-interaction=nonstopmode','-halt-on-error','-output-directory=build','main.tex'],p),('pdflatex',['-interaction=nonstopmode','-halt-on-error','-output-directory=build','main.tex'],p)]
for i,(name,args,cwd) in enumerate(steps):
    with (b/f'pass_{i}.stdout').open('w') as log:
        subprocess.run([tool(name),*args],cwd=cwd,env=env,stdout=log,stderr=subprocess.STDOUT,check=True)
shutil.copy2(b/'main.pdf',p/'TRCF_revised.pdf')
print(p/'TRCF_revised.pdf')


==> scripts/draw_compact_method.py <==
"""Editable diagrams for compact TRCF manuscript. No experimental data used."""
from pathlib import Path
import xml.etree.ElementTree as E
import math, io, os, copy
from urllib.parse import quote
os.environ.setdefault('MPLCONFIGDIR','/tmp/trcf-compact-math')
import matplotlib
matplotlib.use('Agg')
matplotlib.rcParams.update({'mathtext.fontset':'stixsans','font.family':'sans-serif','font.sans-serif':['Arial','Helvetica','DejaVu Sans'],'svg.fonttype':'path'})
from matplotlib.mathtext import math_to_image
from matplotlib.font_manager import FontProperties
P=Path(__file__).resolve().parents[1]; OUT=P/'figures'
INK='#334155'; BLUE='#2B6CB0'; TEAL='#169C99'; GOLD='#BA8B27'; AMBER='#C05621'; GRAY='#93A0AB'; LIGHT='#D9E2EA'; WHITE='#FFFFFF'
class Draw:
 def __init__(self,w,h,name):
  self.mx=E.Element('mxfile',host='app.diagrams.net',type='device');d=E.SubElement(self.mx,'diagram',name=name,id=name)
  g=E.SubElement(d,'mxGraphModel',grid='1',gridSize='10',page='1',pageWidth=str(w),pageHeight=str(h),background=WHITE)
  self.r=E.SubElement(g,'root');E.SubElement(self.r,'mxCell',id='0');E.SubElement(self.r,'mxCell',id='1',parent='0');self.i=1
  self.node(0,0,w,h,style='fillColor=#FFFFFF;')
 def node(self,x,y,w,h,value='',style='',**attrs):
  self.i+=1;c=E.SubElement(self.r,'mxCell',id='n'+str(self.i),parent='1',vertex='1',value=value,style='html=1;whiteSpace=wrap;fillColor=none;strokeColor=none;fontFamily=Arial;fontSize=22;fontColor='+INK+';align=center;verticalAlign=middle;spacing=0;'+style,**attrs)
  E.SubElement(c,'mxGeometry',x=str(x),y=str(y),width=str(w),height=str(h),**{'as':'geometry'});return c
 def text(self,s,x,y,w,h=28,size=22,col=INK,bold=False,align='center'):
  return self.node(x,y,w,h,s.replace('\n','<br>'),f'fontSize={size};fontColor={col};fontStyle={int(bold)};align={align};')
 def edge(self,p,col=GRAY,width=1.3,arrow=False,dash=False):
  self.i+=1;c=E.SubElement(self.r,'mxCell',id='n'+str(self.i),parent='1',edge='1',style=f'edgeStyle=none;strokeColor={col};strokeWidth={width};endArrow={"block" if arrow else "none"};endSize=7;dashed={int(dash)};rounded=0;')
  g=E.SubElement(c,'mxGeometry',relative='1',**{'as':'geometry'})
  for n,pt in [('sourcePoint',p[0]),('targetPoint',p[-1])]: E.SubElement(g,'mxPoint',x=str(pt[0]),y=str(pt[1]),**{'as':n})
  if len(p)>2:
   a=E.SubElement(g,'Array',**{'as':'points'})
   for x,y in p[1:-1]:E.SubElement(a,'mxPoint',x=str(x),y=str(y))
 def dot(self,x,y,col,r=4.3,hollow=False): self.node(x-r,y-r,2*r,2*r,style=f'ellipse;fillColor={WHITE if hollow else col};strokeColor={col};strokeWidth=1.5;')
 def box(self,x,y,w,h,col=BLUE,fill=WHITE):self.node(x,y,w,h,style=f'rounded=1;absoluteArcSize=1;arcSize=8;fillColor={fill};strokeColor={col};strokeWidth=1.4;')
 def module(self,s,x,y,w,h,col=BLUE,size=22):self.box(x,y,w,h,col);self.text(s,x+3,y+3,w-6,h-6,size,col)
 def math(self,s,x,y,size=25,col=INK,center=True):
  b=io.BytesIO();math_to_image('$'+s+'$',b,prop=FontProperties(size=size*.75),format='svg',color=col)
  svg=E.fromstring(b.getvalue())
  for par in svg.iter():
   for ch in list(par):
    if ch.get('id')=='patch_1':par.remove(ch)
  raw=E.tostring(svg,encoding='utf-8').replace(b'ns0:',b'').replace(b':ns0',b'')
  w=float(svg.get('width').rstrip('pt'))*4/3;h=float(svg.get('height').rstrip('pt'))*4/3
  data=quote(raw[raw.index(b'<svg'):].decode(),safe='')
  self.node(x-w/2 if center else x,y,w,h,style=f'shape=image;imageAspect=0;aspect=fixed;image=data:image/svg+xml,{data};',latex=s)
 def grid(self,x,y,n=4,s=11,missing=False):
  for row,col in enumerate([BLUE,TEAL,GOLD]):
   for j in range(n):self.node(x+j*s,y+row*s,s,s,style=f'fillColor={WHITE if missing and (j+row)%3==0 else col};strokeColor=#FFFFFF;strokeWidth=1;')
 def save(self,name):E.indent(self.mx);E.ElementTree(self.mx).write(OUT/(name+'.drawio'),encoding='utf-8',xml_declaration=True)


# Sizes below are in editable canvas units; at 516 pt / 1720 units,
# 33.33 / 28.33 / 26.67 units yield 10 / 8.5 / 8 pt in the paper.
W,H=1720,880
m=Draw(W,H,'TRCF modular architecture')
GREEN='#527B55'; BG='#EAF3E9'; PEACH='#FFF2E5'; AMBER='#AE642F'
TITLE=33.33; OP=28.33; NOTE=26.67

def frame(x,y,w,h,col,fill=WHITE,major=False):
 m.node(x,y,w,h,style=f'rounded=1;absoluteArcSize=1;arcSize=16;fillColor={fill};strokeColor={col};strokeWidth={4 if major else 2.3};')
def label(s,x,y,w,h=40,size=OP,col=INK,bold=False):
 m.text(s,x,y,w,h,size,col,bold)
def formula(s,x,y,size=NOTE,col=INK):m.math(s,x,y,size,col)
def arrow(points,col=INK):m.edge(points,col,2.3,True)

# Two complementary histories, encoded independently up to feature fusion.
frame(175,35,905,205,BLUE,'#EAF2FA',True)
frame(175,275,905,225,AMBER,PEACH,True)
label('(a) ANCHOR: Direct observation encoding',195,48,865,45,TITLE,BLUE,True)
label('(b) BRIDGE: Aligned context construction',195,288,865,45,TITLE,AMBER,True)
label('Observed\nhistory',15,168,135,72,OP,INK,True)
for yy,col,xs in [(267,BLUE,[26,40,72,118]),(297,TEAL,[22,58,91,125]),(327,GOLD,[30,56,105,122])]:
 m.edge([(17,yy),(138,yy)],LIGHT,1.8)
 for xx in xs:m.dot(xx,yy,col,5)
m.edge([(142,297),(158,297)],INK,2.3)
arrow([(158,297),(158,169),(195,169)],BLUE)
arrow([(158,297),(158,409),(195,409)],AMBER)

xs=[195,490,785]; cw=275
for xx in xs:frame(xx,105,cw,125,BLUE)
label('Shared Gaussian\npooling',203,117,259,64,OP,BLUE,True)
formula(r'v_{p,n},\ S_{p,n}',332.5,184,OP)
label('Value-time concat\nwith support',498,110,259,68,OP,BLUE,True)
formula(r'[v_{p,n},r_{p,n}]\ \longrightarrow\ u_{p,n}',627.5,184,NOTE)
label('Query readout',793,121,259,38,OP,BLUE,True)
formula(r'h_n^{\mathsf{CI}}=\mathrm{LN}\!\left(\sum_p\pi_{p,n}u_{p,n}\right)',922.5,174,NOTE)
arrow([(470,165),(490,165)],BLUE);arrow([(765,165),(785,165)],BLUE)

for xx in xs:frame(xx,350,cw,130,AMBER)
label('Grid binning',203,363,259,38,OP,AMBER,True)
formula(r'(X,M)',332.5,412,OP)
label('Residual completion',498,363,259,38,OP,AMBER,True)
formula(r'(X,M)\ \longrightarrow\ \widetilde X',627.5,412,OP)
label('Variable attention',793,357,259,38,OP,AMBER,True)
formula(r'z=W_o\,\mathrm{Enc}(\widetilde X)',922.5,405,NOTE)
label('Zero-init',814,445,140,31,NOTE,AMBER)
formula('W_o',995,445,NOTE,AMBER)
arrow([(470,405),(490,405)],AMBER);arrow([(765,405),(785,405)],AMBER)

# Forecast head: only the main fused feature stream moves left to right.
frame(1190,35,510,445,GREEN,BG,True)
label('Final forecast',1210,55,470,45,TITLE,GREEN,True)
# Branch outputs use independent ports of the sum.
arrow([(1060,165),(1238,165),(1238,267)],BLUE)
formula(r'h^{\mathsf{CI}}',1135,122,OP,BLUE)
arrow([(1060,405),(1238,405),(1238,303)],AMBER)
formula(r'\beta z',1130,416,OP,AMBER)
m.node(1220,267,36,36,style=f'ellipse;fillColor=#FFFFFF;strokeColor={GREEN};strokeWidth=2.3;')
formula('+',1238,270,OP,GREEN)
frame(1280,222,160,126,GREEN)
label('Concat',1288,240,144,35,OP,GREEN,True)
formula(r'\mathrm{TE}(q)',1360,283,OP)
frame(1465,222,145,126,GREEN)
label('2-layer\nMLP',1473,246,129,66,OP,GREEN,True)
arrow([(1256,285),(1280,285)],GREEN)
arrow([(1440,285),(1465,285)],GREEN)
arrow([(1610,285),(1630,285)],GREEN)
formula(r'\widehat y(q)',1660,272,OP)
label('Future query',1277,137,166,36,NOTE,GREEN)
formula('q',1360,179,NOTE,GREEN)
arrow([(1360,207),(1360,222)],GREEN)

# BRIDGE expansion: four equal cards and explicit restore inputs.
frame(15,535,1690,325,AMBER,'#FFFAF5',True)
label('(c) Residual completion inside BRIDGE',35,544,1650,45,TITLE,AMBER,True)
cxs=[35,455,875,1295]
for i,(xx,title) in enumerate(zip(cxs,['Temporal reference','Nearest residual relay','Exclude target','Restore observations']),1):
 frame(xx,635,390,210,AMBER)
 m.node(xx+12,645,34,34,style=f'ellipse;fillColor={AMBER};strokeColor={AMBER};')
 label(str(i),xx+12,645,34,34,NOTE,WHITE,True)
 label(title,xx+50,641,330,44,OP,AMBER,True)
for xx in [425,845,1265]:arrow([(xx,735),(xx+30,735)],AMBER)
# Reference and own-variable temporal relay.
label('Bidirectional TCN',65,691,330,35,NOTE)
formula(r'\mu=\frac{1}{2}(\mu^{\rightarrow}+\mu^{\leftarrow})',230,732,NOTE)
formula(r'e=X-\mu',230,788,OP)
# The reference bypass carries mu to reconstruction, not to the residual source set.
m.edge([(230,635),(230,620),(1490,620)],AMBER,2.3)
arrow([(1490,620),(1490,635)],AMBER)
formula(r'\mu',880,588,NOTE,AMBER)
# Residual observed in variable j is relayed along its own time axis to g.
m.edge([(493,729),(814,729)],LIGHT,2)
m.dot(520,729,TEAL,7)
arrow([(532,729),(715,729)],TEAL)
m.node(721,722,14,14,style=f'fillColor=#FFFFFF;strokeColor={TEAL};strokeWidth=2;')
formula(r'e_{t^*,j}',540,690,NOTE,TEAL)
formula(r'\bar e_{g,j}',760,690,NOTE,TEAL)
formula(r'w(d)=\alpha\exp(-\gamma d/H)',650,778,NOTE)
# Compact but exact dependency of target-excluded ridge correction.
formula(r'\bar e_{g,n}',953,691,NOTE)
label('×',997,683,40,42,38,'#BE4545',True)
formula(r'\{\bar e_{g,j}:j\ne n\}',1151,691,NOTE)
formula(r'\Delta_{g,n}=\frac{s_n}{1-\ell_n}\sum_{j\ne n}(K_C)_{nj}a_{g,j}',1070,738,NOTE)
formula(r'a_{g,j}=w_{g,j}\frac{\bar e_{g,j}-b_j}{s_j}',1070,793,NOTE)
# Restoring the reference and overwriting estimates at observed entries.
formula(r'\widehat X=\mu+\Delta',1490,698,OP)
formula(r'\widetilde X=M\odot X',1490,752,NOTE)
formula(r'+\,(1-M)\odot\widehat X',1490,791,NOTE)
label('Observed grid',1280,587,230,30,NOTE,INK)
formula('X,M',1615,587,NOTE)
arrow([(1615,620),(1615,635)],INK)
m.save('TRCF_method_overview')
print(OUT/'TRCF_method_overview.drawio')


==> scripts/draw_motivation.py <==
"""Editable diagrams for compact TRCF manuscript. No experimental data used."""
from pathlib import Path
import xml.etree.ElementTree as E
import math, io, os, copy
from urllib.parse import quote
os.environ.setdefault('MPLCONFIGDIR','/tmp/trcf-compact-math')
import matplotlib
matplotlib.use('Agg')
matplotlib.rcParams.update({'font.family':'sans-serif',
 'font.sans-serif':['Arial','Helvetica','DejaVu Sans'],
 'mathtext.fontset':'stixsans','svg.fonttype':'path'})
from matplotlib.mathtext import math_to_image
from matplotlib.font_manager import FontProperties
P=Path(__file__).resolve().parents[1]; OUT=P/'figures'
INK='#334155'; BLUE='#2B6CB0'; TEAL='#169C99'; GOLD='#BA8B27'; AMBER='#C05621'; GRAY='#93A0AB'; LIGHT='#D9E2EA'; WHITE='#FFFFFF'
# Canvas units map to 10, 8.5 and 8 pt at a 252-pt single-column width.
TITLE=21.4; BODY=18.2; NOTE=17.14
class Draw:
 def __init__(self,w,h,name):
  self.mx=E.Element('mxfile',host='app.diagrams.net',type='device');d=E.SubElement(self.mx,'diagram',name=name,id=name)
  g=E.SubElement(d,'mxGraphModel',grid='1',gridSize='10',page='1',pageWidth=str(w),pageHeight=str(h),background=WHITE)
  self.r=E.SubElement(g,'root');E.SubElement(self.r,'mxCell',id='0');E.SubElement(self.r,'mxCell',id='1',parent='0');self.i=1
  self.node(0,0,w,h,style='fillColor=#FFFFFF;')
 def node(self,x,y,w,h,value='',style='',**attrs):
  self.i+=1;c=E.SubElement(self.r,'mxCell',id='n'+str(self.i),parent='1',vertex='1',value=value,style=f'html=1;whiteSpace=wrap;fillColor=none;strokeColor=none;fontFamily=Arial;fontSize={BODY};fontColor='+INK+';align=center;verticalAlign=middle;spacing=0;'+style,**attrs)
  E.SubElement(c,'mxGeometry',x=str(x),y=str(y),width=str(w),height=str(h),**{'as':'geometry'});return c
 def text(self,s,x,y,w,h=28,size=BODY,col=INK,bold=False,align='center'):
  return self.node(x,y,w,h,s.replace('\n','<br>'),f'fontSize={size};fontColor={col};fontStyle={int(bold)};align={align};')
 def edge(self,p,col=GRAY,width=1.3,arrow=False,dash=False):
  self.i+=1;c=E.SubElement(self.r,'mxCell',id='n'+str(self.i),parent='1',edge='1',style=f'edgeStyle=none;strokeColor={col};strokeWidth={width};endArrow={"block" if arrow else "none"};endSize=7;dashed={int(dash)};rounded=0;')
  g=E.SubElement(c,'mxGeometry',relative='1',**{'as':'geometry'})
  for n,pt in [('sourcePoint',p[0]),('targetPoint',p[-1])]: E.SubElement(g,'mxPoint',x=str(pt[0]),y=str(pt[1]),**{'as':n})
  if len(p)>2:
   a=E.SubElement(g,'Array',**{'as':'points'})
   for x,y in p[1:-1]:E.SubElement(a,'mxPoint',x=str(x),y=str(y))
 def dot(self,x,y,col,r=4.3,hollow=False): self.node(x-r,y-r,2*r,2*r,style=f'ellipse;fillColor={WHITE if hollow else col};strokeColor={col};strokeWidth=1.5;')
 def box(self,x,y,w,h,col=BLUE,fill=WHITE):self.node(x,y,w,h,style=f'rounded=1;absoluteArcSize=1;arcSize=8;fillColor={fill};strokeColor={col};strokeWidth=1.4;')
 def module(self,s,x,y,w,h,col=BLUE,size=BODY):self.box(x,y,w,h,col);self.text(s,x+3,y+3,w-6,h-6,size,col)
 def math(self,s,x,y,size=BODY,col=INK,center=True):
  b=io.BytesIO();math_to_image('$'+s+'$',b,prop=FontProperties(size=size*.75),format='svg',color=col)
  svg=E.fromstring(b.getvalue())
  for par in svg.iter():
   for ch in list(par):
    if ch.get('id')=='patch_1':par.remove(ch)
  raw=E.tostring(svg,encoding='utf-8').replace(b'ns0:',b'').replace(b':ns0',b'')
  w=float(svg.get('width').rstrip('pt'))*4/3;h=float(svg.get('height').rstrip('pt'))*4/3
  data=quote(raw[raw.index(b'<svg'):].decode(),safe='')
  self.node(x-w/2 if center else x,y,w,h,style=f'shape=image;imageAspect=0;aspect=fixed;image=data:image/svg+xml,{data};',latex=s)
 def grid(self,x,y,n=4,s=11,missing=False):
  for row,col in enumerate([BLUE,TEAL,GOLD]):
   for j in range(n):self.node(x+j*s,y+row*s,s,s,style=f'fillColor={WHITE if missing and (j+row)%3==0 else col};strokeColor=#FFFFFF;strokeWidth=1;')
 def save(self,name):E.indent(self.mx);E.ElementTree(self.mx).write(OUT/(name+'.drawio'),encoding='utf-8',xml_declaration=True)

# Illustrative histories only: paired offsets have identical Gaussian weights.
# Dense values are symmetric around the same value as the sole sparse observation.
f=Draw(540,510,'TRCF motivation')
f.text('(a) Uneven observation support',14,10,512,28,BODY,'#526273',align='left')
for c in [150,395]:
 f.edge([(x,100-43*math.exp(-.5*((x-c)/32)**2)) for x in range(c-85,c+86,3)],BLUE,1.8)
 f.edge([(c,55),(c,155)],LIGHT,1,False,True)
f.edge([(52,102),(508,102)],GRAY,1)
f.text('Weights',51,44,100,23,NOTE,GRAY,align='left')
f.math('n',29,126,BODY,BLUE)
f.edge([(52,150),(508,150)],LIGHT,1)
f.edge([(75,138),(225,138)],GRAY,1,False,True)
f.edge([(320,138),(470,138)],GRAY,1,False,True)
for x,y in [(100,146),(125,133),(150,138),(175,143),(200,130),(465,138)]:f.dot(x,y,BLUE)
f.text('Same pooled value',95,162,350,27,BODY,INK)
for c,support in [(150,5),(395,1)]:
 f.text('Dense support' if support==5 else 'Sparse support',c-105,196,210,25,BODY)
 for j in range(5):f.node(c-40+j*17,226,14,12,style=f'fillColor={BLUE if j<support else "#E5E9ED"};')
f.edge([(14,250),(526,250)],LIGHT,1)
f.text('(b) Asynchronous cross-variable context',14,260,512,29,BODY,'#526273',align='left')
for x in [170,260,350,440]:f.edge([(x,310),(x,442)],LIGHT,1,False,True)
for n,y,col in [('n',329,BLUE),('j',381,TEAL),('k',433,GOLD)]:
 f.math(n,29,y-13,BODY,col);f.edge([(52,y),(508,y)],LIGHT,1)
for x in [112,170,460]:f.dot(x,329,BLUE)
for x in [74,260,454]:f.dot(x,381,TEAL)
for x in [140,275,477]:f.dot(x,433,GOLD)
f.edge([(174,324),(210,301),(312,301),(343,323)],BLUE,1.5,True)
f.math(r'\mu_n(g)',277,305,BODY,BLUE)
for sx,y,col in [(260,381,TEAL),(275,433,GOLD)]:
 f.edge([(sx+8,y),(343,y)],col,1.5,True);f.node(346,y-4,8,8,style=f'fillColor=#FFFFFF;strokeColor={col};strokeWidth=1.5;')
f.edge([(354,381),(385,356),(356,335)],TEAL,1.6,True)
f.edge([(355,433),(426,381),(359,334)],GOLD,1.6,True)
f.dot(350,329,BLUE,7,True)
f.math('g',350,446,NOTE)
f.text('Nearby residual sources',54,445,267,23,NOTE,GRAY)
# The marker key is inside the exported image; no caption decoding needed.
f.dot(23,491,INK,4.5);f.text('Observed',34,479,94,24,NOTE,align='left')
f.dot(151,491,INK,5.5,True);f.text('Missing target',163,479,143,24,NOTE,align='left')
f.node(321,486,10,10,style=f'fillColor=#FFFFFF;strokeColor={INK};strokeWidth=1.5;')
f.text('Relayed residual',341,479,181,24,NOTE,align='left')
f.save('TRCF_motivation')
print(OUT/'TRCF_motivation.drawio')


==> scripts/plot_anchor_factors.py <==
from plot_appendix_common import *
variants=['learnable_centers','learnable_centers_lr01','no_support_feature','independent_widths']
labels=['Centers\nLR ×1','Centers\nLR ×0.1','No\nsupport','Per-var.\nwidths']
fig,axes=plt.subplots(2,2,figsize=(7.16,3.85))
for ax,ds in zip(axes.flat,DS):
    ref=group(ds,'full')
    for metric,col,offset,marker in [('mse',BLUE,-.11,'o'),('mae',ORANGE,.11,'s')]:
        changes=[paired_change(group(ds,v),ref,metric) for v in variants]
        means=[v.mean() for v in changes];sds=[v.std(ddof=1) for v in changes]
        ax.errorbar(np.arange(4)+offset,means,yerr=sds,fmt=marker,color=col,ms=4.5,lw=.85,capsize=2.5,label=metric.upper())
    ax.axhline(0,color='#748391',ls='--',lw=.7)
    ax.set_xticks(range(4),labels);ax.set_title(NAMES[ds],weight='bold',fontsize=10)
    ax.set_ylabel('Error change (%)');ax.grid(axis='y',color='#E3E7EA',lw=.6)
fig.legend(*axes[0,0].get_legend_handles_labels(),loc='upper center',ncol=2,frameon=False)
fig.subplots_adjust(left=.105,right=.99,bottom=.10,top=.86,hspace=.62,wspace=.34)
save(fig,'anchor_factors','Matched ANCHOR alternatives within the full forecaster. Mean error change and one sample SD of five paired seeds, normalized by reference mean; positive is worse. Panel scales differ. The same data as the previous paired-dot figure.')


==> scripts/plot_appendix_common.py <==
"""Portable frozen-data plotting helpers with the paper's sans-serif style."""
from pathlib import Path
import os, csv, json, hashlib
os.environ.setdefault('MPLCONFIGDIR', '/tmp/trcf-unified-appendix-mpl')
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

HERE = Path(__file__).resolve().parent
OUT = HERE.parent / 'figures'
DATA = OUT / 'data' / 'appendix.per_seed.csv'
OUT.mkdir(exist_ok=True)
ROWS = list(csv.DictReader(DATA.open()))
for row in ROWS:
    for key in ('mse', 'mae'):
        row[key] = float(row[key])
    row['seed'] = int(row['seed'])
DS = ['HumanActivity', 'USHCN', 'P12', 'MIMIC_III']
NAMES = dict(HumanActivity='HA', USHCN='USHCN', P12='P12', MIMIC_III='MIMIC')
BLUE, ORANGE, GREEN = '#3679A8', '#C77B36', '#3E9279'
plt.rcParams.update({
    'font.family': 'sans-serif',
    'font.sans-serif': ['Arial', 'Helvetica', 'DejaVu Sans'],
    'font.size': 8, 'axes.labelsize': 8.5, 'axes.titlesize': 10,
    'axes.titleweight': 'bold', 'xtick.labelsize': 7.5,
    'ytick.labelsize': 7.5, 'legend.fontsize': 8,
    'axes.spines.top': False, 'axes.spines.right': False,
    'axes.linewidth': .65, 'pdf.fonttype': 42, 'ps.fonttype': 42,
    'svg.fonttype': 'none', 'mathtext.fontset': 'stixsans',
    'savefig.dpi': 300, 'axes.axisbelow': True,
})

def group(dataset, variant, split='test', parameter='', value=''):
    result = [r for r in ROWS
              if (r['dataset'], r['variant'], r['split'], r['parameter'])
              == (dataset, variant, split, parameter)
              and (not value and not r['value']
                   or value != '' and r['value'] != ''
                   and float(r['value']) == float(value))]
    assert {r['seed'] for r in result} == set(range(2024, 2029)) and len(result) == 5, (dataset, variant, split, parameter, value)
    return sorted(result, key=lambda r: r['seed'])

def values(rows, metric):
    return np.array([r[metric] for r in rows])

def paired_change(rows, reference, metric):
    return (values(rows, metric) - values(reference, metric)) / values(reference, metric).mean() * 100

def save(fig, name, caption, extra_inputs=()):
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    labels = list(fig.texts)
    for legend in fig.legends:
        labels.extend(legend.get_texts())
    for ax in fig.axes:
        labels.extend([ax.title, ax.xaxis.label, ax.yaxis.label])
        for axis, limits in [(ax.xaxis, ax.get_xlim()), (ax.yaxis, ax.get_ylim())]:
            labels.extend(t.label1 for t in axis.get_major_ticks()
                          if min(limits) <= t.get_loc() <= max(limits))
    for label in labels:
        if not label.get_visible() or not label.get_text():
            continue
        box = label.get_window_extent(renderer)
        assert box.x0 >= 1 and box.x1 <= fig.bbox.width - 1, (name, label.get_text(), box)
        assert box.y0 >= 1 and box.y1 <= fig.bbox.height - 1, (name, label.get_text(), box)
    audit = []
    for ax in fig.axes:
        audit.append(dict(
            lines=[dict(x=np.asarray(line.get_xdata()).tolist(),
                        y=np.asarray(line.get_ydata()).tolist()) for line in ax.lines],
            collections=[dict(paths=[path.vertices.tolist() for path in c.get_paths()]) for c in ax.collections],
            xlim=list(ax.get_xlim()), ylim=list(ax.get_ylim())))
    for ext in ('pdf', 'svg', 'png'):
        fig.savefig(OUT / f'{name}.{ext}', facecolor='white')
    plt.close(fig)
    (OUT / f'{name}.values.json').write_text(json.dumps(audit, indent=2) + '\n')
    inputs = [DATA, Path(__file__), HERE / f'plot_{name}.py', *extra_inputs]
    (OUT / f'{name}.sources.json').write_text(json.dumps(dict(
        caption=caption, seeds=list(range(2024, 2029)),
        minimum_font_pt=7.5, fonts=['Arial', 'Helvetica', 'DejaVu Sans'],
        math_font='stixsans', rendered_label_bounds_checked=True,
        inputs={str(p.relative_to(HERE.parent)): hashlib.sha256(p.read_bytes()).hexdigest()
                for p in inputs if p.exists()}), indent=2) + '\n')


==> scripts/plot_ha_width.py <==
from plot_appendix_common import *
fig,axes=plt.subplots(1,2,figsize=(7.16,2.35))
rs=[group('HumanActivity','width_sensitivity','test','D',d) if d!=56 else group('HumanActivity','full') for d in [16,32,56]]
for ax,metric,col in zip(axes,['mse','mae'],[BLUE,ORANGE]):
    x=np.array([int(g[0]['parameters'])/1000 for g in rs]);y=np.array([values(g,metric).mean() for g in rs]);sd=np.array([values(g,metric).std(ddof=1) for g in rs])
    ax.errorbar(x,y,yerr=sd,color=col,marker='o',ms=4,lw=1.2,capsize=3)
    ax.set_xticks(x,[f'{v:.1f}\n$D={d}$' for v,d in zip(x,[16,32,56])]);ax.set_xlabel('Parameters (thousands)');ax.set_ylabel('HA '+metric.upper());ax.grid(axis='y',color='#DDDDDD',lw=.5)
fig.subplots_adjust(left=.15,right=.99,bottom=.30,top=.94,wspace=.50)
save(fig,'ha_width','HA temporal-width sensitivity, D16/32/56. Five-seed mean test errors with one sample SD versus total parameter count; D56 is the inherited main setting, not a test-selected optimum. Same-shaped auxiliary initial tensors and post-construction RNG are paired; D-dependent tensors have the corresponding shapes.')


==> scripts/plot_peak_memory.py <==
"""Four-dataset peak allocated-memory bars from existing verified receipts."""
from pathlib import Path
import os, json, math, hashlib
os.environ.setdefault('MPLCONFIGDIR','/tmp/trcf-readable-mpl')
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.font_manager import findfont, FontProperties
from matplotlib.patches import FancyArrowPatch

P = Path(__file__).resolve().parents[1]/'figures'
clinical_path=P/'resource_profile.values.json'
clinical=json.loads(clinical_path.read_text())
source=P/'peak_memory.values.json'
# Preserve all nonclinical measurements at original precision in a portable extract.
# Bootstrap only from receipts already on disk; subsequent runs use the extract.
if not source.exists():
    root=next(p for p in Path(__file__).resolve().parents if (p/'PROJECT').is_dir())
    base=root/'work/trcf_multiscale_full_20261003/collected/profiling/results'
    records=[]; sources={}
    for ds in ['HumanActivity','USHCN']:
        paired=[]
        for model,case in [('APN','APN'),('TRCF','full.single')]:
            fp=base/f'{ds}.{case}.s2024.json'; d=json.loads(fp.read_text())
            assert d['status']=='complete' and not d['training_performed']
            assert d['protocol']==clinical['protocol']
            peaks=[r['inference_peak_allocated_bytes'] for r in d['rows']]
            inputs=[r['input_sha256'] for r in d['rows']]; paired.append(inputs)
            sha=hashlib.sha256(fp.read_bytes()).hexdigest()
            sources[str(fp.relative_to(root))]=sha
            records.append({'dataset':ds,'model':model,'parameters':d['parameters'],
                'profile_batch_size':d['batch_size'],'profile_seed':d['task']['seed'],
                'peak_inference_allocated_bytes':max(peaks),'peak_inference_MiB':max(peaks)/2**20,
                'batch_peaks_bytes':peaks,'paired_batch_input_sha256':inputs,
                'checkpoint_sha256':d['checkpoint_sha256'],
                'source_path':str(fp.relative_to(root)),'source_sha256':sha})
        assert paired[0]==paired[1],ds
    for d in clinical['points']:
        records.append({k:d[k] for k in ['dataset','model','parameters','profile_batch_size',
            'profile_seed','peak_inference_allocated_bytes','peak_inference_MiB','checkpoint_sha256']})
    sources['figures/resource_profile.values.json']=hashlib.sha256(clinical_path.read_bytes()).hexdigest()
    source.write_text(json.dumps({'protocol':clinical['protocol'],'sources_sha256':sources,
        'extraction_only':True,'new_measurements':0,'points':records},indent=2)+'\n')
data=json.loads(source.read_text()); points={(r['dataset'],r['model']):r for r in data['points']}
# Assert every clinical value is identical to the frozen resource-profile source.
for r in clinical['points']:
    p=points[r['dataset'],r['model']]
    assert p['peak_inference_allocated_bytes']==r['peak_inference_allocated_bytes']
for p in points.values():
    assert p['peak_inference_MiB']==p['peak_inference_allocated_bytes']/2**20
COLORS={'APN':'#78828B','KAFNet':'#AB803F','GraFITi':'#8874A5','Warpformer':'#559C8C','TRCF':'#236B9B'}
plt.rcParams.update({'font.family':'sans-serif','font.sans-serif':['Arial','Helvetica','DejaVu Sans'],
    'font.size':8,'axes.labelsize':8.5,'axes.titlesize':10,'xtick.labelsize':7.5,
    'ytick.labelsize':7.5,'mathtext.fontset':'stixsans','pdf.fonttype':42,'svg.fonttype':'none',
    'axes.spines.top':False,'axes.spines.right':False,'axes.linewidth':.6,
    'axes.axisbelow':True,'text.color':'#26313A','axes.labelcolor':'#26313A',
    'xtick.color':'#45515B','ytick.color':'#45515B'})
# A fixed canvas preserves a centered, reproducible single-column bounding box.
# Only APN/TRCF are drawn here; all 14 source measurements remain in the JSON.
fig,ax=plt.subplots(figsize=(3.48,2.40))
reductions={};plotted=[];value_labels=[];reduction_labels=[];reduction_arrows=[]
REDUCTION_COLOR='#B23A35'
datasets=[('HumanActivity','HA'),('USHCN','USHCN'),('P12','P12'),('MIMIC_III','MIMIC')]
bar_width=.34
for i,(ds,label) in enumerate(datasets):
    apn=points[ds,'APN']['peak_inference_MiB']; ours=points[ds,'TRCF']['peak_inference_MiB']
    reduction=(1-ours/apn)*100;reductions[ds]=reduction
    for model,offset in [('APN',-.20),('TRCF',.20)]:
        value=points[ds,model]['peak_inference_MiB'];x=i+offset
        ax.bar(x,value,width=bar_width,color=COLORS[model],alpha=.96 if model=='TRCF' else .72,
               edgecolor=COLORS[model],linewidth=.6,label=model if i==0 else None,zorder=3)
        value_labels.append(ax.text(x+(.14 if model=='TRCF' else 0),value+3.5,f'{value:.1f}',ha='center',va='bottom',fontsize=7.5,
             color='#26313A',zorder=5))
        plotted.append({'dataset':ds,'model':model,'memory_MiB':value})
    reduction_labels.append(ax.text(i,max(apn,ours)+19,f'−{reduction:.1f}%',ha='center',va='bottom',
             fontsize=8,fontweight='bold',fontstyle='italic',color=REDUCTION_COLOR,zorder=5))
    # A curved arrow joins the actual bar tops, making the reduction explicit.
    # It starts at APN's right corner and points to TRCF's left corner; value
    # labels stay above their bar centers, clear of this connector.
    arrow=FancyArrowPatch((i-.20+bar_width/2,apn+(.5 if ds=='P12' else 1)),
        (i+.12,ours+.5) if ds=='P12' else (i+.20-bar_width/2,ours+1),
        connectionstyle='arc3,rad=-0.20' if ds=='P12' else 'arc3,rad=-0.26',
        arrowstyle='-|>',mutation_scale=5.0 if ds=='P12' else 7.5,
        linewidth=1.0 if ds=='P12' else 1.35,color=REDUCTION_COLOR,
        shrinkA=.2 if ds=='P12' else 1.2,shrinkB=.3 if ds=='P12' else 1.0,zorder=4)
    ax.add_patch(arrow);reduction_arrows.append(arrow)
ax.set_xlim(-.57,3.57);ax.set_ylim(0,220)
ax.set_xticks(range(4),[x[1] for x in datasets]);ax.set_yticks([0,50,100,150,200])
ax.set_ylabel('Peak inference memory\n(MiB)',fontsize=8.5,labelpad=5)
ax.tick_params(axis='both',length=2.5,width=.6,pad=3)
ax.grid(axis='y',color='#E7EAED',linewidth=.5,zorder=0)
# The upper-left key sits above the two left groups; MIMIC's annotation occupies
# the upper right. The plotted y range always starts at zero and ends at 220 MiB.
legend=ax.legend(loc='upper left',bbox_to_anchor=(.01,.995),ncol=2,frameon=False,
                 fontsize=8,columnspacing=.8,handlelength=1.1,handletextpad=.4,borderpad=.1)
fig.subplots_adjust(left=.18,right=.98,bottom=.16,top=.965)
fig.canvas.draw();renderer=fig.canvas.get_renderer()
# Center the full visible contents (axis, ticks, title, and legend), rather than
# allowing bbox_inches='tight' to change the output size asymmetrically.
bbox=ax.get_tightbbox(renderer)
center_shift=(fig.bbox.width/2-(bbox.x0+bbox.x1)/2)/fig.bbox.width
pos=ax.get_position();ax.set_position([pos.x0+center_shift,pos.y0,pos.width,pos.height])
fig.canvas.draw();renderer=fig.canvas.get_renderer();bbox=ax.get_tightbbox(renderer)
left_margin=bbox.x0;right_margin=fig.bbox.width-bbox.x1
assert abs(left_margin-right_margin)<.1,(left_margin,right_margin)
for txt in fig.findobj(matplotlib.text.Text):
    if not txt.get_visible() or not txt.get_text():continue
    b=txt.get_window_extent(renderer)
    if b.width==0 or b.height==0:continue
    assert b.x0>=1 and b.x1<=fig.bbox.width-1,(txt.get_text(),b)
    assert b.y0>=1 and b.y1<=fig.bbox.height-1,(txt.get_text(),b)
# Explicitly check that value labels, reduction labels, and the legend do not overlap.
label_boxes=[t.get_window_extent(renderer) for t in value_labels+reduction_labels]
for i,a in enumerate(label_boxes):
    for b in label_boxes[i+1:]:assert not a.overlaps(b),(a,b)
for box in label_boxes:assert not box.overlaps(legend.get_window_extent(renderer)),box
for ext in ['pdf','svg','png']:
    fig.savefig(P/f'peak_memory.{ext}',dpi=300,facecolor='white')
(P/'peak_memory.audit.json').write_text(json.dumps({'source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
    'data_changed':False,'new_training_runs':0,'new_measurements':0,'source_configurations':len(points),
    'configurations':len(plotted),'figure_size_inches':[3.48,2.40],'minimum_font_pt':7.5,
    'font_family':findfont(FontProperties(family=['Arial','Helvetica','DejaVu Sans'])),
    'mathtext_fontset':'stixsans','axis_scales':'single linear zero-based y axis, 0–220 MiB',
    'layout':'single-panel grouped vertical APN/TRCF bars; fixed canvas, no tight crop',
    'visible_horizontal_margin_pixels':{'left':left_margin,'right':right_margin},
    'reduction_annotation':'curved arrow from APN bar top to TRCF bar top; bold italic percentage',
    'centered_visible_content':True,'rendered_label_bounds_checked':True,'rendered_annotation_overlap_checked':True,
    'APN_relative_reduction_percent':reductions,'plotted_values':plotted,
    'not_plotted':'Clinical KAFNet, GraFITi and Warpformer measurements remain in source JSON and Fig. 3.'},indent=2)+'\n')
print(P/'peak_memory.pdf'); print(json.dumps(reductions,indent=2))


==> scripts/plot_resources.py <==
"""Clinical mean accuracy/latency bubbles; panel-specific memory size keys.
No measurements or accuracy summaries are changed. Error SDs remain in the
source/audit. Large MIMIC memory is visibly marked as capped in both label/key.
"""
from pathlib import Path
import os, json, hashlib, math
os.environ.setdefault('MPLCONFIGDIR', '/tmp/trcf-readable-mpl')
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.ticker import NullLocator, FormatStrFormatter
from matplotlib.font_manager import findfont, FontProperties

P = Path(__file__).resolve().parents[1] / 'figures'
source = P / 'resource_profile.values.json'
data = json.loads(source.read_text())
points = {(r['dataset'], r['model']): r for r in data['points']}
models = ['APN', 'KAFNet', 'GraFITi', 'Warpformer', 'TRCF']
COLORS = {'APN':'#78828B', 'KAFNet':'#AB803F', 'GraFITi':'#8874A5',
          'Warpformer':'#559C8C', 'TRCF':'#236B9B'}
plt.rcParams.update({
    'font.family':'sans-serif', 'font.sans-serif':['Arial','Helvetica','DejaVu Sans'],
    'font.size':8, 'axes.labelsize':8.5, 'axes.titlesize':10,
    'xtick.labelsize':7.5, 'ytick.labelsize':7.5, 'mathtext.fontset':'stixsans',
    'pdf.fonttype':42, 'svg.fonttype':'none', 'axes.spines.top':False,
    'axes.spines.right':False, 'axes.linewidth':.65, 'axes.axisbelow':True,
    'text.color':'#26313A', 'axes.labelcolor':'#26313A',
    'xtick.color':'#45515B', 'ytick.color':'#45515B',
})
FIGSIZE=(7.16,2.85)
fig, axs = plt.subplots(1, 2, figsize=FIGSIZE)
SCALES={'P12':6.0,'MIMIC_III':2.5}
CAPS={'P12':None,'MIMIC_III':600.0}
plotted=[]
labels = {
 'P12': {
  'APN':(.76,.2917,'center'), 'KAFNet':(1.44,.2983,'center'),
  'TRCF':(3.8,.2841,'center'), 'Warpformer':(9.5,.2936,'center'),
  'GraFITi':(16.0,.2829,'center'),
 },
 'MIMIC_III': {
  'APN':(1.02,.4140,'center'), 'KAFNet':(1.50,.4575,'center'),
  'TRCF':(4.05,.3925,'center'), 'GraFITi':(17.0,.4510,'center'),
  'Warpformer':(76,.4025,'center'),
 },
}
for k,(ds,title,xlim,xticks,ylim,yticks,keyvalues) in enumerate([
 ('P12','(a) P12',(.55,26),[.75,1,2,5,10,20],(.2810,.3080),[.284,.288,.292,.296,.300], [15,30,60]),
 ('MIMIC_III','(b) MIMIC',(.58,180),[1,2,5,10,20,50,100],(.386,.500),[.40,.42,.44,.46,.48], [50,150,300]),
]):
 ax=axs[k]
 for m in models:
  r=points[ds,m];c=COLORS[m]
  assert r['accuracy_seed_count']==5 and r['profile_batch_size']==32
  assert math.isclose(r['peak_inference_allocated_bytes']/2**20,r['peak_inference_MiB'])
  x,y,sd=r['cuda_ms']['mean'],r['mse_mean'],r['mse_sample_sd']
  memory=r['peak_inference_MiB']; cap=CAPS[ds]
  displayed=memory if cap is None else min(memory,cap)
  capped=displayed!=memory;area=displayed*SCALES[ds]
  ax.scatter([x],[y],s=[area],facecolors=matplotlib.colors.to_rgba(c,.33),
             edgecolors=c,linewidths=1.1 if m=='TRCF' else .85,zorder=3)
  ax.plot(x,y,'.',ms=2.1,color=c,zorder=4)
  tx,ty,ha=labels[ds][m]
  name=m+('*' if capped else '')
  ax.text(tx,ty,f'{name}\n{memory:,.1f} MiB',ha=ha,va='center',fontsize=7.5,
          color=c,linespacing=1.13,fontweight='bold' if m=='TRCF' else 'normal',zorder=6)
  plotted.append(dict(dataset=ds,model=m,mse=y,mse_sample_sd=sd,memory_MiB=memory,
                      latency_ms=x,bubble_marker_area_pt2=area,
                      memory_used_for_marker_MiB=displayed,marker_capped=capped))
 ax.set_xscale('log');ax.set_xlim(*xlim);ax.set_ylim(*ylim)
 ax.set_xticks(xticks,[f'{v:g}' for v in xticks]);ax.xaxis.set_minor_locator(NullLocator())
 ax.set_yticks(yticks);ax.yaxis.set_major_formatter(FormatStrFormatter('%.3f' if ds=='P12' else '%.2f'))
 ax.set_xlabel('Inference latency (ms, log scale)',labelpad=4)
 ax.set_ylabel('Test MSE',labelpad=4)
 ax.set_title(title,loc='left',fontweight='bold',pad=6)
 ax.tick_params(length=3,width=.6,pad=3);ax.grid(color='#E5E8EB',linewidth=.5)
 # In-panel memory-area reference, with explicit local scale and cap disclosure.
 key_bottom=.635 if ds=='MIMIC_III' else .695
 ax.add_patch(Rectangle((.50,key_bottom),.485,.98-key_bottom,transform=ax.transAxes,
               facecolor='white',edgecolor='#8D969E',linewidth=.75,
               linestyle=(0,(3,2)),zorder=7))
 ax.text(.7425,.945,'Memory (MiB)',transform=ax.transAxes,ha='center',va='center',
         fontsize=8,fontweight='bold',zorder=9)
 for xx,val in zip([.585,.735,.900],keyvalues):
  ax.scatter([xx],[.832],s=[val*SCALES[ds]],transform=ax.transAxes,
       facecolors='#DFE3E6',edgecolors='#A5ADB4',linewidths=.55,zorder=8)
  ax.text(xx,.832,str(val),transform=ax.transAxes,ha='center',va='center',fontsize=7.5,zorder=9)
 if cap is not None:
  ax.text(.7425,.675,'* area capped at 600 MiB',transform=ax.transAxes,
          ha='center',va='center',fontsize=7.5,color='#65717C',zorder=9)
# Panel keys use different size scales; this note makes cross-panel size differences explicit.
fig.text(.53,.025,'Bubble-size scales differ by panel',ha='center',va='center',fontsize=7.5,color='#65717C')
fig.subplots_adjust(left=.075,right=.98,bottom=.23,top=.92,wspace=.28)
fig.canvas.draw();renderer=fig.canvas.get_renderer()
for txt in fig.findobj(matplotlib.text.Text):
 if not txt.get_visible() or not txt.get_text():continue
 box=txt.get_window_extent(renderer)
 if box.width==0 or box.height==0:continue
 assert box.x0>=1 and box.x1<=fig.bbox.width-1,(txt.get_text(),box)
 assert box.y0>=1 and box.y1<=fig.bbox.height-1,(txt.get_text(),box)
for ext in ['pdf','svg','png']:fig.savefig(P/f'clinical_resources.{ext}',dpi=300,facecolor='white')
(P/'clinical_resources.audit.json').write_text(json.dumps({
 'source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
 'data_changed':False,'new_training_runs':0,'configurations':len(plotted),
 'figure_size_inches':list(FIGSIZE),'minimum_font_pt':7.5,
 'font_family':findfont(FontProperties(family=['Arial','Helvetica','DejaVu Sans'])),
 'mathtext_fontset':'stixsans','rendered_label_bounds_checked':True,
 'accuracy_uncertainty':'sample SD retained in this audit and source; no error bars displayed',
 'memory':'peak allocated MiB across three fixed batches, seed 2024 checkpoint',
 'latency':'mean CUDA event time across 300 calls after warmup',
 'axis_scales':['log latency, linear MSE','log latency, linear MSE'],
 'bubble_area':'linear in memory within each panel up to the explicitly marked cap',
 'area_pt2_per_MiB':SCALES,'size_caps_MiB':CAPS,
 'size_key_MiB':{'P12':[15,30,60],'MIMIC_III':[50,150,300]},
 'scale_and_cap_disclosed_in_figure':True,'plotted_values':plotted},indent=2)+'\n')
print(P/'clinical_resources.pdf')


==> scripts/plot_retention.py <==
from plot_appendix_common import *
fig,axes=plt.subplots(2,2,figsize=(6.87,3.75),sharex='col')
for j,ds in enumerate(['USHCN','MIMIC_III']):
    for i,metric in enumerate(['mse','mae']):
        ax=axes[i,j]
        for variant,col,marker,label in [('full',BLUE,'o','Fixed centers'),('learnable_centers',ORANGE,'s','Learned LR $\\times$1'),('learnable_centers_lr01',GREEN,'^','Learned LR $\\times$0.1')]:
            groups=[group(ds,variant) if r==1 else group(ds,variant,'test','retention',r) for r in [.25,.5,1.]]
            for g in groups[:2]:assert len({r['actual_history_retention'] for r in g})==1
            x=np.array([100*float(g[0]['actual_history_retention']) for g in groups[:2]]+[100.])
            y=np.array([values(g,metric).mean() for g in groups]);sd=np.array([values(g,metric).std(ddof=1) for g in groups])
            ax.plot(x,y,marker=marker,c=col,ms=4,lw=1.3,label=label)
            ax.fill_between(x,y-sd,y+sd,color=col,alpha=.13,lw=0)
        ax.set_ylabel(NAMES[ds]+' '+metric.upper());ax.set_xticks(x,[f'{v:.1f}' if v<100 else '100' for v in x]);ax.grid(axis='y',color='#DDDDDD',lw=.5)
        if i==1:ax.set_xlabel('Test history retained (%)')
fig.legend(*axes[0,0].get_legend_handles_labels(),loc='upper center',ncol=3,frameon=False,columnspacing=1.)
fig.subplots_adjust(left=.14,right=.98,bottom=.13,top=.89,hspace=.25,wspace=.45)
save(fig,'retention','Test errors under retraining at nominal historical retention schedules r=0.25/0.5/1. The x-axis reports the realized test-history retention, because ceil(r*n) observations are preserved per nonempty variable. The same deterministic nested masks are used across methods and optimization seeds in training, validation and test; future targets/queries are unchanged. Lines show five-seed means and bands one sample SD.')


==> scripts/plot_sensitivity_compact.py <==
"""Single-column test MSE sensitivity from frozen five-seed results.
Both y-axis ranges are identical across the three panels; only the outside
axes repeat tick labels. Test data visualize existing settings, not selection.
"""
import os,csv,json,statistics as st,hashlib
from pathlib import Path
os.environ.setdefault('MPLCONFIGDIR','/tmp/trcf-readable-mpl')
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import FormatStrFormatter
P=Path(__file__).resolve().parents[1]/'figures'
source=P/'sensitivity.test.per_seed.csv'
rows=list(csv.DictReader(source.open()))
assert {r['split'] for r in rows}=={'test'}
def group(ds,p='',v=''):
 out=[r for r in rows if r['dataset']==ds and r['parameter']==p and (r['value']==str(v) or (v!='' and r['value']!='' and float(r['value'])==v))]
 assert len(out)==5,(ds,p,v,len(out))
 assert sorted(int(r['seed']) for r in out)==list(range(2024,2029))
 return sorted(out,key=lambda r:int(r['seed']))
plt.rcParams.update({'font.family':'sans-serif','font.sans-serif':['Arial','Helvetica','DejaVu Sans'],
 'font.size':8,'axes.labelsize':8.5,'xtick.labelsize':7.5,'ytick.labelsize':7.5,'mathtext.fontset':'stixsans','pdf.fonttype':42,'svg.fonttype':'none',
 'axes.spines.top':False,'axes.linewidth':.6})
fig,axs=plt.subplots(1,3,figsize=(3.48,1.83))
summary=[];right_axes=[]
style=[('USHCN','USHCN (left)','#A66E35','s','--'),('MIMIC_III','MIMIC (right)','#246B9C','o','-')]
for col,(ax,(p,xs,default,label)) in enumerate(zip(axs,[('K',[8,16,32],16,'Slots $K$'),('G',[16,32,64],32,'Grid $G$'),('beta',[.05,.1,.2],.1,r'Fusion $\beta$')])):
 other=ax.twinx();right_axes.append(other)
 for dest,(ds,name,color,marker,ls) in zip([ax,other],style):
  base=group(ds);means=[]
  for x in xs:
   rr=base if x==default else group(ds,p,x)
   vals=[float(r['mse']) for r in rr];mean=st.mean(vals)
   means.append(mean)
   summary.append(dict(dataset=ds,parameter=p,value=x,split='test',mean=mean,sample_sd=st.stdev(vals),seeds=[int(r['seed']) for r in rr]))
  dest.plot(range(3),means,color=color,marker=marker,ms=3,lw=1,ls=ls,label=name)
 ax.set_xlim(-.18,2.18);ax.set_xticks(range(3),[f'{x:g}' for x in xs]);ax.set_xlabel(label,labelpad=3,fontsize=8.5)
 ax.set_ylim(.135,.160);ax.set_yticks([.14,.15,.16]);ax.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))
 other.set_ylim(.400,.408);other.set_yticks([.400,.404,.408]);other.yaxis.set_major_formatter(FormatStrFormatter('%.3f'))
 ax.tick_params(axis='y',labelleft=(col==0),colors=style[0][2],length=2,pad=2)
 other.tick_params(axis='y',labelright=(col==2),colors=style[1][2],length=2,pad=2)
 ax.tick_params(axis='x',labelsize=7.5,length=2,pad=2)
 ax.spines['left'].set_color(style[0][2]);other.spines['right'].set_color(style[1][2])
 ax.grid(axis='y',lw=.45,color='#E3E6E9')
handles=[Line2D([],[],color=c,marker=m,ls=ls,lw=1,ms=3,label=n) for _,n,c,m,ls in style]
fig.legend(handles=handles,loc='upper center',bbox_to_anchor=(.51,.99),ncol=2,frameon=False,fontsize=8,columnspacing=.9,handlelength=1.4,handletextpad=.4)
fig.text(.035,.53,'Test MSE',rotation=90,va='center',ha='center',fontsize=8.5)
fig.subplots_adjust(left=.18,right=.875,top=.74,bottom=.25,wspace=.26)
fig.canvas.draw();renderer=fig.canvas.get_renderer()
for ax in [*axs,*right_axes]:
 for text in [*ax.get_xticklabels(),*ax.get_yticklabels(),ax.xaxis.label,ax.yaxis.label]:
  if not text.get_visible() or not text.get_text():continue
  box=text.get_window_extent(renderer)
  assert box.x0>=1 and box.x1<=fig.bbox.width-1,(text.get_text(),box)
  assert box.y0>=1 and box.y1<=fig.bbox.height-1,(text.get_text(),box)
for ext in ['pdf','svg','png']:fig.savefig(P/f'sensitivity_compact.{ext}',dpi=300,facecolor='white')
(P/'sensitivity_compact.values.json').write_text(json.dumps({'rows':summary,'minimum_font_pt':7.5,'metric':'absolute Test MSE','summary':'five-seed arithmetic mean','left_axis':'USHCN','right_axis':'MIMIC','axis_limits':{'USHCN':[.135,.160],'MIMIC':[.400,.408]},'same_axis_limits_all_panels':True,'uncertainty':'sample SD retained here; no uncertainty bands drawn','input_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),'rendered_label_bounds_checked':True},indent=2)+'\n')

